Quantum ordinal optimization under a fixed comparison budget

Ordinal optimization selects designs that are good enough rather than optimal when evaluation is expensive and the budget is small. The alignment probability measures the chance that the selected set contains at least a prescribed number of truly good designs. We formulate quantum ordinal optimization as a class of problems that maximize this probability under a fixed oracle budget. We study exact, coherent pairwise comparisons with one selected design as a first instance, with the budget counted in comparison queries. For every classical comparison budget smaller than the number of designs, we prove that a knockout among uniformly sampled designs attains the optimum. The sample is drawn without replacement and contains one more design than the number of comparisons. For a uniformly random order, the selected design's rank has a polynomial probability law. At the same comparison budget, the maximum quantum degree is at most twice the classical maximum, a factor attained whenever there are more than twice as many designs as comparisons, so a quantum algorithm can realize rank laws that no classical algorithm with the same budget can. We determine the quantum optimum with one comparison for every number of designs and every good-enough set. For selecting the best of n designs, the optimal success probability with one quantum comparison is approximately 3.30/n for large n, compared with 2/n for one classical comparison. When the best design is sought, one quantum comparison gives a higher alignment probability than two classical comparisons whenever there are more than nine designs.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Hongyu Wu

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/MANIFEST.json <==
{
  "files": [
    {
      "path": "check_appendix_A.py",
      "size": 25806,
      "sha256": "477b1cd0b7bc307e3bb24c030ec5034f58ea884d9ddd7890d16a819f7f5a50da"
    },
    {
      "path": "classical_dp.py",
      "size": 2174,
      "sha256": "a4694d2f2df8d8a79faf9668c6f37280f0b0febd3aa275e5378be20828bba496"
    },
    {
      "path": "expected/check_appendix_A.txt",
      "size": 5769,
      "sha256": "db06a3ac7fc7bbe17ccd94d126aa28bb7c4bdb67f48e8f1c40be0fb2d46d2f4f"
    },
    {
      "path": "expected/classical_dp.txt",
      "size": 1769,
      "sha256": "e7ddf0b152e0c5828c1394d37056cf00ebdd74e8537de63931a04d3241ed351f"
    },
    {
      "path": "expected/oo_numbers.txt",
      "size": 643,
      "sha256": "2b924aafe60a161802631ab604dedaeb5f36c8991c5c256e0c0fbb929d32b290"
    },
    {
      "path": "expected/q1_seq_table.txt",
      "size": 962,
      "sha256": "b9b04e5e8b6fc2e736f997ba6c4e54fb880f12668ce542e80cc0b8f5c0a019f7"
    },
    {
      "path": "expected/q1_table.txt",
      "size": 499,
      "sha256": "0b7ed741eac7bb32b32c58341e1ed1ca3aae52c749f2ea68caf438afd2ca225b"
    },
    {
      "path": "expected/seq_general_r.txt",
      "size": 636,
      "sha256": "b854b358c51b1f36bbd0c506f4ff5069bd1eb0a7cd7112bd4aa8aa6a8cc3c84d"
    },
    {
      "path": "expected/seq_table3.txt",
      "size": 1241,
      "sha256": "19b75a6568cb6b656916a413612b2b4ea6cc8be12989994ad2649a89ac9faecb"
    },
    {
      "path": "LICENSE",
      "size": 1066,
      "sha256": "446256e7292595e8fff1ff862557a65ab0e2ed406ac2bdadb4e5488fdab7eda2"
    },
    {
      "path": "oo_numbers.py",
      "size": 1186,
      "sha256": "1f4a745b597f6d7e5d5f095607ed7cd9df385dedc4c30b5e8584ae62d04f9a6b"
    },
    {
      "path": "q1_seq_table.py",
      "size": 606,
      "sha256": "b2d40cc4d38b4216dec8787310305452c3295fe430843e15b166bac8334cfc3e"
    },
    {
      "path": "q1_table.py",
      "size": 1150,
      "sha256": "c119c84a7b8b80cc3145a08afba07a872b8c4a3180a2393af3f0fb01cd95dc05"
    },
    {
      "path": "README.md",
      "size": 2531,
      "sha256": "c074c3b414ea70c0622b7741350cbe9a7f45825afd60a5d228aab7a8260a7eae"
    },
    {
      "path": "seq_general_r.py",
      "size": 2288,
      "sha256": "3c0d1621c45a44dfcf1904b982232b1dc8ede71a4464e96609af5ade6d92da79"
    },
    {
      "path": "seq_table3.py",
      "size": 593,
      "sha256": "8967a2cfe35be44b6ec847c66799f1dafa4b3efc01e82224a09205a46780d59c"
    }
  ]
}


==> anc/README.md <==
# Verification programs

These programs accompany *Quantum ordinal optimization under a fixed comparison budget*, by Hongyu Wu.
They check algebraic identities and finite cases, and compute the paper's numerical tables. The proofs and
the problem's assumptions are in the paper. Passing the programs does not by itself establish the structural
reduction of every admissible algorithm or the general classical upper bound.

Use Python 3 with NumPy, SymPy and mpmath. Place this directory next to `main.tex`. From this directory, run
each command in the table. Expected standard output is in `expected/`.

| Command | Scope |
|---|---|
| `python check_appendix_A.py` | Source identity and 38 formula anchors, symbolic moment and dual identities, root isolation, finite enumeration, measurement completeness and success. Five deliberately incorrect inputs test error detection. |
| `python classical_dp.py` | Exhaustive adaptive classical comparisons for n = 4 and 5 at all budgets below n, and n = 6 through budget 3. |
| `python q1_table.py` | One-comparison values at n = 7 and closed-form checks. |
| `python q1_seq_table.py` | Best-design success and equivalent blind-pick sizes. |
| `python seq_general_r.py` | Equivalent blind-pick sizes for general target ranks, with classical and best-design controls. |
| `python seq_table3.py` | Values for the seven-design and thousand-design tables at greater precision. |
| `python oo_numbers.py` | Further numerical comparisons and previously certified two-comparison values quoted by the paper. |

The Appendix A program accepts a source path and expected SHA-256 as its first and second optional arguments.
Its default digest binds it to the accompanying manuscript. The internal calculation uses d for n-r,
while the paper writes upsilon. The source anchors use the paper's notation. No computational formula was
changed in this notation adaptation.

The tables report comparison-query success, without an implementation cost or hardware-performance claim.
The two-comparison numbers in `oo_numbers.py` are quoted constants, not recomputed certificates. Its printed
interval uses the earlier valid lower bound 7.43703431. The sharper lower bound 7.43710307 quoted in Section 8.1
is proved in the separate two-comparison paper, arXiv:2610.34762. This directory does not verify that paper.
The new fixed-fraction table can be evaluated directly from Corollary 3. Its derivation and root-selection
proof are in the manuscript.

The code is licensed under the MIT license in `LICENSE`.


==> anc/check_appendix_A.py <==
"""Checks the formulas and construction in Appendix A of the QOO paper.

The checks cover symbolic moment identities, finite-order enumeration,
dual feasibility, root isolation, and completeness and success of the measurement.
Five deliberately incorrect inputs test detection of algebraic errors.
These checks do not replace the structural arguments in the paper.
Run with Python, NumPy and SymPy. Optional arguments are source path and SHA-256.
"""
import hashlib, itertools, math, sys, time
import numpy as np
import sympy as sp

from pathlib import Path
SRC = Path(__file__).resolve().parent.parent / 'main.tex'
EXPECTED_SHA = '5e9fa8ce31e03aa7d9268d3a3458b508b0e7354b9d27465ea95e9df93c7d69c8'
if len(sys.argv) > 1:
    SRC = Path(sys.argv[1])
if len(sys.argv) > 2:
    EXPECTED_SHA = sys.argv[2]

RESULTS = []


def record(name, holds, must=True):
    ok = bool(holds) == must
    RESULTS.append((name, ok))
    exp = 'holds' if must else 'fails (negative control)'
    print(f"[{'PASS' if ok else 'FAIL'}] {name}: {'holds' if holds else 'does not hold'}; expected {exp}",
          flush=True)


def is_zero(expr):
    return sp.simplify(sp.together(sp.expand(expr))) == 0


# ---------------------------------------------------------------- source binding
raw = open(SRC, 'rb').read()
sha = hashlib.sha256(raw).hexdigest()
print('source', SRC.name)
print('sha256', sha, '(expected', EXPECTED_SHA + ')')
record('source is the expected version', sha == EXPECTED_SHA)
flat = ' '.join(raw.decode('utf-8').split())
ANCHORS = [
    r'F_{n,r}(z)=2nhz^3+3(nk-h^2)z^2-4(2n-3)hz-6mk',
    r'Q_1(n,r)=\frac rn+\frac{r(n-r)}{n(n-1)}\,\zeta',
    r'For $r<n/2$ the positive root is unique and lies in $(1,3)$. For $r=n/2$ it is $\sqrt{2(n-1)/n}$.',
    r'F_{n,r}(1)=-3(h+k)^2=-12(n-r-1)^2',
    r'$F_{n,r}(3)=(21n+6)k+h(30n+36-27h)>0$',
    r'the polynomial is $3nkz^2-6mk$',
    r'$F_{n,r}(k/a)=nk(k^2/a^2-1)>0$',
    r'$F_{n,n-1}(z)=-2k(z-1)\bigl[nz^2+(n-3)z-3m\bigr]$',
    r'\kappa=3k+2h\zeta,\qquad \rho=\frac{\zeta}{\sqrt m},\qquad \gamma=\frac{h\zeta}{\sqrt m\,\kappa},\qquad R=1-\frac{k\gamma^2}{2}.',
    r'$\phi_x=\ket0+\sum_{i<j}\sgn(x_i-x_j)\,e_i\wedge e_j$',
    r'$\omega=n^{-1/2}\sum_ie_i$',
    r'$b=\sqrt{n/m}\,(e_1-n^{-1}\sum_ie_i)$',
    r'W=\{w\in\R^n:w_1=0,\ \sum_{j\ge2}w_j=0\}',
    r'Put $\nu=p(n+1)/3$, $\delta=p\upsilon h/(3mk)$, $\tau=p/3$, $T=\nu+2k\delta=(p/m)\bigl(\upsilon^2+(r^2-1)/3\bigr)$, $S=\nu-2\delta$, $\theta=p\upsilon/\sqrt m$ and $\eta=\sqrt m\,\delta$.',
    r'M_1=\begin{pmatrix}p&-\theta\\-\theta&T\end{pmatrix}\oplus \bigoplus_{a=1}^k\begin{pmatrix}S&\eta\\\eta&\tau\end{pmatrix}\oplus\tau I_{k(k-1)/2}.',
    r'$n^{-1}\sum_{\ell\le r}L_\ell=-p\upsilon$',
    r'$n^{-1}\sum_{\ell\le r}L_\ell^2=p\bigl(\upsilon^2+(r^2-1)/3\bigr)$',
    r'$A_\ell:=\E[\langle g_w,\phi_x\rangle^2\mid x_1=\ell]=4(\ell-1)(n-\ell)/(mk)$',
    r'$\E[\langle y_w,\phi_x\rangle^2\mid x_1=\ell]=n/3$',
    r'$\E[\sgn(\ell-x_j)(2Y_j-m-1)]=-2(\ell-1)(m-\ell+1)/m$',
    r'$\E[\langle g_w,\phi_x\rangle\langle y_w,\phi_x\rangle\mid x_1=\ell]=-\sqrt m\,A_\ell/2$',
    r'$A_0=n^{-1}\sum_{\ell\le r}A_\ell=2p(r-1)(3n-2r-2)/(3mk)$',
    r'$w\wedge\omega=(-g_w+\sqrt m\,y_w)/\sqrt n$, $b\wedge w=(\sqrt m\,g_w+y_w)/\sqrt n$',
    r'with $S=A_0+mp/3$, $\eta=\sqrt m(p/3-A_0/2)$ and $\tau=p/3$',
    r'Let $Q=p+p\upsilon\zeta/m$',
    r'\xi=T+\frac{p\upsilon}{\zeta},\qquad \ell_C=\tau+\frac{\eta^2}{\xi-S},\qquad \mathcal L=QP_0+\xi P_V+\ell_CP_C .',
    r'$\xi-S=p\upsilon(3k+2h\zeta)/(3k\zeta)>0$',
    r'$\theta/(\xi-T)=\rho$, $\eta/(\xi-S)=\gamma$ and $Q-p=(\xi-T)\rho^2$',
    r'$\|P_V(e_i\wedge e_j)\|^2=2/n$ and $\|P_C(e_i\wedge e_j)\|^2=k/n$',
    r'nQ-2\xi-k\ell_C=\frac{p\upsilon}{m\zeta(3k+2h\zeta)}F_{n,r}(\zeta)=0',
    r'$\alpha=2mR/(n\zeta^2+2mR)$ and $\beta=(1-\alpha)/N$',
    r'E_1=\frac1n\begin{pmatrix}1&-\sqrt{mR}\\-\sqrt{mR}&mR\end{pmatrix}\oplus \bigoplus_{a=1}^k\frac{m}{2n}\begin{pmatrix}\gamma^2&\gamma\\\gamma&1\end{pmatrix}\oplus0,',
    r'$1/n$, $mR/n+km\gamma^2/(2n)=m/n$ and $mk/(2n)$',
    r'Finally $(\alpha/\beta)\rho^2=mR$',
    r'$F_{n,1}(z)=2k(z+1)\bigl[nz^2+(3-n)z-3m\bigr]$',
    r'root $\bigl(n-3+\sqrt{13n^2-18n+9}\bigr)/(2n)$',
    r'Q_1(n,1)=\frac{3(n-1)+\sqrt{13n^2-18n+9}}{2n^2}',
    r'Q_1(n,n/2)=\frac12+\sqrt{\frac{n}{8(n-1)}}',
]
missing = [a for a in ANCHORS if ' '.join(a.split()) not in flat]
for a in missing:
    print('   missing anchor:', a)
record(f'all {len(ANCHORS)} transcribed formulas occur verbatim in the source', not missing)

# ---------------------------------------------------------------- parameters
n, r, ell, zeta = sp.symbols('n r ell zeta', positive=True)


def params(nn, rr, perturb=None):
    nn = sp.S(nn); rr = sp.S(rr)
    m = nn - 1; k = nn - 2; p = rr / nn; d = nn - rr; h = nn - 2 * rr
    nu = p * (nn + 1) / 3
    delta = p * d * h / (3 * m * k)
    if perturb == 'delta':
        delta = p * d / (3 * m * k)          # drops the factor h
    tau = p / 3
    T = nu + 2 * k * delta
    if perturb == 'T':
        T = (p / m) * (d ** 2 + (rr ** 2 + 1) / 3)   # r^2+1 in place of r^2-1
    S = nu - 2 * delta
    theta = p * d / sp.sqrt(m)
    eta = sp.sqrt(m) * delta
    return dict(n=nn, r=rr, m=m, k=k, p=p, d=d, h=h, nu=nu, delta=delta, tau=tau, T=T, S=S,
                theta=theta, eta=eta)


def F_poly(nn, rr, z, perturb=None):
    q = params(nn, rr)
    c3 = -4 * (2 * q['n'] - 3) if perturb != 'F' else -4 * (2 * q['n'] - 2)
    return (2 * q['n'] * q['h'] * z ** 3 + 3 * (q['n'] * q['k'] - q['h'] ** 2) * z ** 2
            + c3 * q['h'] * z - 6 * q['m'] * q['k'])


def kd(i, j):
    return 1 if i == j else 0


def claimed_entry(e1, e2, nn, rr, perturb=None, cache={}):
    """Entry of M_1 as stated in Lemma 2, written in the oriented-edge basis.

    The blocks are assembled from the vectors of the paper: |0>, b^omega, f_a^omega, b^f_a and
    Lambda^2 W. Sums over an orthonormal basis f_a of W are written basis-free with the projector
    P_W, so sum_a |u(f_a)><v(f_a)| = U P_W V^T for the linear maps u, v.
    """
    key = (nn, rr, perturb)
    if key not in cache:
        cache[key] = params(nn, rr, perturb)
    q = cache[key]
    N_, m = q['n'], q['m']
    om = 1 / sp.sqrt(N_)

    def Pw(i, j):
        return 0 if (i == 1 or j == 1) else kd(i, j) - sp.S(1) / m

    def bvec(i):
        return sp.sqrt(N_) / sp.sqrt(m) * (kd(i, 1) - sp.S(1) / N_)

    def bw(e):                     # coordinate of b^omega on edge e
        a, b = e
        return bvec(a) * om - bvec(b) * om

    def Arow(e):                   # w -> w^omega, coefficient on edge e
        a, b = e
        return {a: om, b: -om}

    def Brow(e):                   # w -> b^w, coefficient on edge e
        a, b = e
        return {b: bvec(a), a: -bvec(b)}

    def bil(R1, R2):
        return sum(c1 * Pw(i, j) * c2 for i, c1 in R1.items() for j, c2 in R2.items())

    if e1 == '0' and e2 == '0':
        return q['p']
    if e1 == '0':
        return -q['theta'] * bw(e2)
    if e2 == '0':
        return -q['theta'] * bw(e1)
    a, b = e1
    c, d = e2
    return (q['T'] * bw(e1) * bw(e2)
            + q['S'] * bil(Arow(e1), Arow(e2))
            + q['tau'] * bil(Brow(e1), Brow(e2))
            + q['eta'] * (bil(Arow(e1), Brow(e2)) + bil(Brow(e1), Arow(e2)))
            + q['tau'] * (Pw(a, c) * Pw(b, d) - Pw(a, d) * Pw(b, c)))


def cond_expect_sym(edges, flip=False):
    """E[ prod_e sgn(x_a - x_b) | x_1 = ell ] for a uniform order, as a polynomial in ell.

    Given x_1 = ell the other labels have uniformly random distinct relative ranks in [m]. Their
    relative order is uniform and independent of how many of them fall below ell, which is
    hypergeometric. A label below ell has rank smaller than ell, so sgn(x_1 - x_b) = +1.
    """
    J = sorted({x for e in edges for x in e if x != 1})
    t = len(J)
    c = ell - 1
    m = n - 1
    binp = lambda x, s: sp.ff(x, s) / sp.factorial(s)
    Cmt = sp.ff(m, t) / sp.factorial(t)
    g = 0
    for perm in itertools.permutations(J):
        pos = {lab: i for i, lab in enumerate(perm)}
        for s in range(t + 1):
            w = binp(c, s) * binp(m - c, t - s) / Cmt
            below = set(perm[:s])
            f = 1
            for (a, b) in edges:
                if a == 1:
                    sv = 1 if b in below else -1
                    if flip:
                        sv = -sv
                else:
                    sv = 1 if pos[a] > pos[b] else -1
                f *= sv
            g += w * f
    return sp.expand(g / sp.factorial(t))


def true_entry_sym(e1, e2, flip=False):
    edges = [e for e in (e1, e2) if e != '0']
    g = cond_expect_sym(edges, flip)
    return sp.factor(sp.summation(g, (ell, 1, r)) / n)


# ---------------------------------------------------------------- brute force
def brute(nn):
    """Sum over all orders with x_1 = ell of phi phi^T, for each ell. Integer valued."""
    E = [(a, b) for a in range(1, nn + 1) for b in range(a + 1, nn + 1)]
    idx = {e: i + 1 for i, e in enumerate(E)}
    D = 1 + len(E)
    Ml = []
    for lv in range(1, nn + 1):
        others = [v for v in range(1, nn + 1) if v != lv]
        perms = np.array(list(itertools.permutations(others)), dtype=np.int16)
        X = np.empty((perms.shape[0], nn), dtype=np.int16)
        X[:, 0] = lv
        X[:, 1:] = perms
        Phi = np.empty((perms.shape[0], D), dtype=np.float64)
        Phi[:, 0] = 1.0
        for (a, b), i in idx.items():
            Phi[:, i] = np.sign(X[:, a - 1] - X[:, b - 1])
        G = Phi.T @ Phi
        Gi = np.rint(G).astype(np.int64)
        assert np.abs(G - Gi).max() == 0
        Ml.append(Gi)
    return E, idx, Ml


t0 = time.time()
print('\n== 1. Lemma 2 as a matrix identity')

labels5 = [(a, b) for a in range(1, 6) for b in range(a + 1, 6)]
keys = ['0'] + labels5
pairs = [(keys[i], keys[j]) for i in range(len(keys)) for j in range(i, len(keys))]
print(f'   symbolic ground truth for {len(pairs)} entry types (labels 1..5 cover every type for n >= 5)')
truth = {pr: true_entry_sym(*pr) for pr in pairs}
truth_flip = {pr: true_entry_sym(*pr, flip=True) for pr in pairs[:12]}

# positive control: symbolic truth against brute force at n = 5, 6, 7
BF = {}
for nn in (5, 6, 7):
    BF[nn] = brute(nn)
ok_pc, ok_flip = True, True
for nn in (5, 6, 7):
    E, idx, Ml = BF[nn]
    fact = math.factorial(nn)
    for rr in range(0, nn + 1):
        M = sum(Ml[:rr]) if rr else 0 * Ml[0]
        for (e1, e2) in pairs:
            i = 0 if e1 == '0' else idx[e1]
            j = 0 if e2 == '0' else idx[e2]
            v = truth[(e1, e2)].subs({n: nn, r: rr})
            if sp.Rational(int(M[i, j]), fact) != v:
                ok_pc = False
            if (e1, e2) in truth_flip and sp.Rational(int(M[i, j]), fact) != truth_flip[(e1, e2)].subs({n: nn, r: rr}):
                ok_flip = False
record('positive control: symbolic ground truth equals brute force, n = 5, 6, 7, every r', ok_pc)
record('control of the control: a sign-flipped ground truth equals brute force', ok_flip, must=False)


def general_check(perturb=None):
    bad = []
    for pr in pairs:
        diff = truth[pr] - claimed_entry(pr[0], pr[1], n, r, perturb)
        if not is_zero(diff):
            bad.append(pr)
    return bad


bad = general_check()
record(f'Lemma 2 holds symbolically for every n >= 5 and every r ({len(pairs)} entry types)', not bad)
for perturb in ('T', 'delta'):
    badp = general_check(perturb)
    record(f'negative control: Lemma 2 with perturbed {perturb} holds symbolically', not badp, must=False)


def enum_check(nn, perturb=None):
    if nn not in BF:
        BF[nn] = brute(nn)
    E, idx, Ml = BF[nn]
    fact = math.factorial(nn)
    keysn = ['0'] + E
    mism = 0
    for rr in range(1, nn):
        M = sum(Ml[:rr])
        for i, e1 in enumerate(keysn):
            for j in range(i, len(keysn)):
                e2 = keysn[j]
                cl = sp.nsimplify(claimed_entry(e1, e2, nn, rr, perturb))
                if sp.Rational(int(M[i, j]), fact) != cl:
                    mism += 1
    return mism


for nn in range(3, 11):
    t1 = time.time()
    mism = enum_check(nn)
    record(f'Lemma 2 by exact enumeration of all {math.factorial(nn)} orders, n = {nn}, r = 1..{nn - 1}'
           '', mism == 0)
record('negative control: Lemma 2 with perturbed T by enumeration at n = 5', enum_check(5, 'T') == 0, must=False)

print('\n== 2. Scalar identities in the proof of Lemma 2')
q = params(n, r)
p, d, m, k, h = q['p'], q['d'], q['m'], q['k'], q['h']
L = 2 * ell - n - 1
record('n^-1 sum_{l<=r} L_l = -pd', is_zero(sp.summation(L, (ell, 1, r)) / n + p * d))
record('n^-1 sum_{l<=r} L_l^2 = p(d^2+(r^2-1)/3)',
       is_zero(sp.summation(L ** 2, (ell, 1, r)) / n - p * (d ** 2 + (r ** 2 - 1) / 3)))
record('T = nu + 2k delta = (p/m)(d^2+(r^2-1)/3)', is_zero(q['T'] - (p / m) * (d ** 2 + (r ** 2 - 1) / 3)))
g2 = cond_expect_sym([(1, 2), (1, 3)])
A_l = 4 * (ell - 1) * (n - ell) / (m * k)
record('A_l = 1 - E[s_12 s_13 | l] = 4(l-1)(n-l)/(mk)', is_zero(1 - g2 - A_l))
Y = sp.symbols('Y', integer=True, positive=True)
e_sz = (sp.summation(2 * Y - m - 1, (Y, 1, ell - 1)) - sp.summation(2 * Y - m - 1, (Y, ell, m))) / m
record('E[sgn(l-x_j)(2Y_j-m-1)] = -2(l-1)(m-l+1)/m', is_zero(e_sz + 2 * (ell - 1) * (m - ell + 1) / m))
A0 = 2 * p * (r - 1) * (3 * n - 2 * r - 2) / (3 * m * k)
record('A_0 = n^-1 sum_{l<=r} A_l = 2p(r-1)(3n-2r-2)/(3mk)', is_zero(sp.summation(A_l, (ell, 1, r)) / n - A0))
G = sp.Matrix([[A0, -sp.sqrt(m) * A0 / 2], [-sp.sqrt(m) * A0 / 2, p * n / 3]])
Rot = sp.Matrix([[-1, sp.sqrt(m)], [sp.sqrt(m), 1]]) / sp.sqrt(n)
Gr = Rot * G * Rot.T
record('rotation gives S = A_0 + mp/3', is_zero(Gr[0, 0] - (A0 + m * p / 3)))
record('rotation gives eta = sqrt(m)(p/3 - A_0/2)', is_zero(Gr[0, 1] - sp.sqrt(m) * (p / 3 - A0 / 2)))
record('rotation gives tau = p/3', is_zero(Gr[1, 1] - p / 3))
record('A_0 + mp/3 = nu - 2 delta = S', is_zero(A0 + m * p / 3 - q['S']))
record('sqrt(m)(p/3 - A_0/2) = sqrt(m) delta = eta', is_zero(sp.sqrt(m) * (p / 3 - A0 / 2) - q['eta']))

# conditional moments with an explicit unit w in W, by enumeration, n = 4..9
okA = okY = okX = okRot = True
for nn in range(4, 10):
    E = [(a, b) for a in range(1, nn + 1) for b in range(a + 1, nn + 1)]
    mm, kk = nn - 1, nn - 2
    w = np.zeros(nn); w[1], w[2] = 1 / math.sqrt(2), -1 / math.sqrt(2)
    oo = np.zeros(nn); oo[1:] = 1 / math.sqrt(mm)
    om = np.ones(nn) / math.sqrt(nn)
    bv = math.sqrt(nn / mm) * (np.eye(nn)[0] - np.ones(nn) / nn)
    wedge = lambda u, v: np.array([u[a - 1] * v[b - 1] - u[b - 1] * v[a - 1] for (a, b) in E])
    gw, yw = wedge(np.eye(nn)[0], w), wedge(w, oo)
    okRot &= np.allclose(wedge(w, om), (-gw + math.sqrt(mm) * yw) / math.sqrt(nn))
    okRot &= np.allclose(wedge(bv, w), (math.sqrt(mm) * gw + yw) / math.sqrt(nn))
    for lv in range(1, nn + 1):
        others = [v for v in range(1, nn + 1) if v != lv]
        X = np.array([(lv,) + pm for pm in itertools.permutations(others)], dtype=float)
        S_ = np.stack([np.sign(X[:, a - 1] - X[:, b - 1]) for (a, b) in E], axis=1)
        gx, yx = S_ @ gw, S_ @ yw
        Al = 4 * (lv - 1) * (nn - lv) / (mm * kk)
        okA &= abs((gx ** 2).mean() - Al) < 1e-12
        okY &= abs((yx ** 2).mean() - nn / 3) < 1e-12
        okX &= abs((gx * yx).mean() + math.sqrt(mm) * Al / 2) < 1e-12
record('rotation formulas for w^omega and b^w, n = 4..9', okRot)
record('A_l by enumeration with explicit w, n = 4..9, every l', okA)
record('E[<y_w,phi>^2 | l] = n/3 by enumeration, n = 4..9, every l', okY)
record('E[<g_w,phi><y_w,phi> | l] = -sqrt(m) A_l/2 by enumeration, n = 4..9, every l', okX)

print('\n== 3. Upper bound, A.3')
z = zeta
Q = p + p * d * z / m
xi = q['T'] + p * d / z
lC = q['tau'] + q['eta'] ** 2 / (xi - q['S'])
kap = 3 * k + 2 * h * z
rho = z / sp.sqrt(m)
gam = h * z / (sp.sqrt(m) * kap)
record('xi - S = pd(3k+2h zeta)/(3k zeta)', is_zero(xi - q['S'] - p * d * kap / (3 * k * z)))
record('theta/(xi-T) = rho', is_zero(q['theta'] / (xi - q['T']) - rho))
record('eta/(xi-S) = gamma', is_zero(q['eta'] / (xi - q['S']) - gam))
record('Q - p = (xi-T) rho^2', is_zero(Q - p - (xi - q['T']) * rho ** 2))
B1 = sp.Matrix([[Q - p, q['theta']], [q['theta'], xi - q['T']]]) - (xi - q['T']) * sp.Matrix([rho, 1]) * sp.Matrix([[rho, 1]])
B2 = sp.Matrix([[xi - q['S'], -q['eta']], [-q['eta'], lC - q['tau']]]) - (xi - q['S']) * sp.Matrix([1, -gam]) * sp.Matrix([[1, -gam]])
record('first slack block factors as (xi-T)(rho,1)^T(rho,1)', all(is_zero(x) for x in B1))
record('second slack block factors as (xi-S)(1,-gamma)^T(1,-gamma)', all(is_zero(x) for x in B2))
record('last slack block is (xi-S) gamma^2', is_zero(lC - q['tau'] - (xi - q['S']) * gam ** 2))
a_, b_ = sp.symbols('a b', integer=True)
Pi = lambda i, j: kd(i, j) - sp.S(1) / n
pv = (Pi(1, 1) - Pi(1, 2) - Pi(2, 1) + Pi(2, 2)) / n
record('||P_V e||^2 = 2/n and ||P_C e||^2 = k/n', is_zero(pv - 2 / n) and is_zero(1 - pv - k / n))
cub = n * Q - 2 * xi - k * lC - p * d / (m * z * kap) * F_poly(n, r, z)
record('nQ - 2 xi - k l_C = pd/(m zeta (3k+2h zeta)) F(zeta), identically in zeta', is_zero(cub))
cub_bad = n * Q - 2 * xi - k * lC - p * d / (m * z * kap) * F_poly(n, r, z, perturb='F')
record('negative control: the same identity with a perturbed cubic coefficient', is_zero(cub_bad), must=False)


def smallest_root(nn, rr):
    co = [float(c) for c in sp.Poly(F_poly(nn, rr, z), z).all_coeffs()]
    rts = [x.real for x in np.roots(co) if abs(x.imag) < 1e-9 and x.real > 1e-12]
    return min(rts), sorted(rts)


ok_feas, ok_diag, worst = True, True, 0.0
for nn in range(3, 11):
    E, idx, Ml = BF[nn] if nn in BF else brute(nn)
    BF[nn] = (E, idx, Ml)
    fact = math.factorial(nn)
    D = 1 + len(E)
    Dm = np.zeros((len(E), nn))
    for i, (a, b) in enumerate(E):
        Dm[i, a - 1], Dm[i, b - 1] = 1, -1
    PV = Dm @ (np.eye(nn) - np.ones((nn, nn)) / nn) @ Dm.T / nn
    PC = np.eye(len(E)) - PV
    for rr in range(1, nn):
        qq = {key: float(v) for key, v in params(nn, rr).items()}
        zz, _ = smallest_root(nn, rr)
        Qv = qq['p'] + qq['p'] * qq['d'] * zz / qq['m']
        xiv = qq['T'] + qq['p'] * qq['d'] / zz
        lCv = qq['tau'] + qq['eta'] ** 2 / (xiv - qq['S'])
        Lm = np.zeros((D, D)); Lm[0, 0] = Qv; Lm[1:, 1:] = xiv * PV + lCv * PC
        M1 = sum(Ml[:rr]).astype(float) / fact
        ev = np.linalg.eigvalsh(Lm - M1).min()
        worst = min(worst, ev)
        ok_feas &= ev > -1e-10
        ok_diag &= np.allclose(np.diag(Lm), Qv, atol=1e-12)
record(f'dual feasibility L >= M_1 against the enumerated M_1, n = 3..10 (smallest eigenvalue {worst:.1e})', ok_feas)
record('every diagonal entry of L equals Q, n = 3..10', ok_diag)

print('\n== 4. Root isolation, A.1, and Corollary 2')
F = F_poly(n, r, z)
record('F(1) = -3(h+k)^2 = -12(n-r-1)^2', is_zero(F.subs(z, 1) + 3 * (h + k) ** 2) and is_zero(3 * (h + k) ** 2 - 12 * (n - r - 1) ** 2))
record('F(3) = (21n+6)k + h(30n+36-27h)', is_zero(F.subs(z, 3) - ((21 * n + 6) * k + h * (30 * n + 36 - 27 * h))))
record('h = 0 gives 3nk z^2 - 6mk', is_zero(F.subs(r, n / 2) - (3 * n * k * z ** 2 - 6 * m * k).subs(r, n / 2)))
record('h = 0 root sqrt(2(n-1)/n)', is_zero(F.subs(r, n / 2).subs(z, sp.sqrt(2 * (n - 1) / n))))
aa = -h
record('F(k/a) = nk(k^2/a^2-1) with a = -h', is_zero(F.subs(z, k / aa) - n * k * (k ** 2 / aa ** 2 - 1)))
Fn1 = F_poly(n, n - 1, z)
record('r = n-1 factorization', is_zero(Fn1 + 2 * (n - 2) * (z - 1) * (n * z ** 2 + (n - 3) * z - 3 * (n - 1))))
record('r = n-1 bracket equals -n at z = 1', is_zero((n * z ** 2 + (n - 3) * z - 3 * (n - 1)).subs(z, 1) + n))
F1 = F_poly(n, 1, z)
record('r = 1 factorization', is_zero(F1 - 2 * (n - 2) * (z + 1) * (n * z ** 2 + (3 - n) * z - 3 * (n - 1))))
z1 = (n - 3 + sp.sqrt(13 * n ** 2 - 18 * n + 9)) / (2 * n)
record('r = 1 root solves the bracket', is_zero(sp.expand((n * z ** 2 + (3 - n) * z - 3 * (n - 1)).subs(z, z1))))
record('nk - h^2 - 2k = 4(r-1)(n-r-1) >= 0', is_zero(n * k - h ** 2 - 2 * k - 4 * (r - 1) * (n - r - 1)))
record('k^2 - h^2 = 4(r-1)(n-r-1) >= 0, so |h| <= k', is_zero(k ** 2 - h ** 2 - 4 * (r - 1) * (n - r - 1)))
Q1 = (1 + z1) / n
record('Q_1(n,1) closed form', is_zero(Q1 - (3 * (n - 1) + sp.sqrt(13 * n ** 2 - 18 * n + 9)) / (2 * n ** 2)))
Qh = (sp.S(1) / 2 + sp.S(1) / 2 * (n / 2) * sp.sqrt(2 * (n - 1) / n) / (n - 1)) - sp.S(1) / 2
record('Q_1(n,n/2) closed form (squares of the positive parts)', is_zero(Qh ** 2 - n / (8 * (n - 1))))
record('13n^2-18n+9 - 9(n+1)^2 = 4n(n-9)', is_zero(13 * n ** 2 - 18 * n + 9 - 9 * (n + 1) ** 2 - 4 * n * (n - 9)))
ok_loc, ok_pos = True, True
for nn in range(3, 151):
    for rr in range(1, nn):
        zz, rts = smallest_root(nn, rr)
        hh, kk, mm = nn - 2 * rr, nn - 2, nn - 1
        if hh > 0:
            ok_loc &= len(rts) == 1 and 1 < zz < 3
        elif hh == 0:
            ok_loc &= abs(zz - math.sqrt(2 * mm / nn)) < 1e-9
        elif rr < nn - 1:
            ok_loc &= 1 < zz < kk / (-hh) and len([x for x in rts if 1 < x < kk / (-hh)]) == 1
        else:
            ok_loc &= abs(zz - 1) < 1e-9
        kap_v = 3 * kk + 2 * hh * zz
        gam_v = hh * zz / (math.sqrt(mm) * kap_v)
        ok_pos &= kap_v > 0 and 1 - kk * gam_v ** 2 / 2 > 0
record('root location as stated in Theorem 3, n = 3..150, every r (numerical)', ok_loc)
record('kappa > 0 and R > 0, n = 3..150, every r (numerical)', ok_pos)

print('\n== 5. Attainment, A.4')
Rs = sp.symbols('R', positive=True)
al = 2 * m * Rs / (n * z ** 2 + 2 * m * Rs)
Nn = n * m / 2
be = (1 - al) / Nn
record('(alpha/beta) rho^2 = mR', is_zero(al / be * z ** 2 / m - m * Rs))
record('alpha + N beta = 1', is_zero(al + Nn * be - 1))
gs = sp.symbols('g', real=True)
record('V-sector trace mR/n + k m g^2/(2n) = m/n when R = 1 - k g^2/2',
       is_zero((m * (1 - k * gs ** 2 / 2) / n + k * m * gs ** 2 / (2 * n)) - m / n))


def seed_and_U(nn, R_, g_):
    E = [(a, b) for a in range(1, nn + 1) for b in range(a + 1, nn + 1)]
    idx = {e: i + 1 for i, e in enumerate(E)}
    D = 1 + len(E)
    mm = nn - 1
    sq = sp.sqrt
    om = 1 / sq(nn)
    bvec = [sq(nn) / sq(mm) * (kd(i, 1) - sp.S(1) / nn) for i in range(1, nn + 1)]
    Pw = sp.Matrix(nn, nn, lambda i, j: 0 if (i == 0 or j == 0) else kd(i, j) - sp.S(1) / mm)
    A = sp.zeros(D, nn); B = sp.zeros(D, nn); bw = sp.zeros(D, 1)
    for (a, b), i in idx.items():
        A[i, a - 1] += om; A[i, b - 1] -= om
        B[i, b - 1] += bvec[a - 1]; B[i, a - 1] -= bvec[b - 1]
        bw[i] = (bvec[a - 1] - bvec[b - 1]) * om
    e0 = sp.zeros(D, 1); e0[0] = 1
    E1 = (e0 * e0.T - sq(mm * R_) * (e0 * bw.T + bw * e0.T) + mm * R_ * bw * bw.T) / nn \
        + sp.S(mm) / (2 * nn) * (g_ ** 2 * A * Pw * A.T + g_ * (A * Pw * B.T + B * Pw * A.T) + B * Pw * B.T)

    def U(sig):
        Um = sp.zeros(D, D); Um[0, 0] = 1
        for (a, b), i in idx.items():
            sa, sb = sig[a], sig[b]
            if sa < sb:
                Um[idx[(sa, sb)], i] = 1
            else:
                Um[idx[(sb, sa)], i] = -1
        return Um
    return E, idx, E1, U


ok_comp, ok_well = True, True
for nn in range(3, 7):
    kk = nn - 2
    E, idx, E1, U = seed_and_U(nn, 1 - kk * gs ** 2 / 2, gs)
    tot = sp.zeros(*E1.shape)
    for i in range(1, nn + 1):
        sig = {v: v for v in range(1, nn + 1)}
        sig[1], sig[i] = i, 1
        Ei = U(sig) * E1 * U(sig).T
        if i > 2:      # a second permutation with 1 -> i: the cycle 1 -> i -> 2 -> 1
            sig2 = {v: v for v in range(1, nn + 1)}
            sig2[1], sig2[i], sig2[2] = i, 2, 1
            ok_well &= all(is_zero(x) for x in (U(sig2) * E1 * U(sig2).T - Ei))
        tot += Ei
    ok_comp &= all(is_zero(x) for x in (tot - sp.eye(E1.shape[0])))
record('sum_i E_i = I with gamma free and R = 1 - k gamma^2/2, n = 3..6 (exact)', ok_comp)
record('E_i does not depend on the permutation chosen, n = 3..6 (exact)', ok_well)

ok_succ, worst = True, 0.0
for nn in range(3, 8):
    for rr in range(1, nn):
        qq = {key: float(v) for key, v in params(nn, rr).items()}
        zz, _ = smallest_root(nn, rr)
        kk, mm, hh = nn - 2, nn - 1, nn - 2 * rr
        kap_v = 3 * kk + 2 * hh * zz
        gv = hh * zz / (math.sqrt(mm) * kap_v)
        Rv = 1 - kk * gv ** 2 / 2
        Qv = qq['p'] + qq['p'] * qq['d'] * zz / mm
        alv = 2 * mm * Rv / (nn * zz ** 2 + 2 * mm * Rv)
        bev = (1 - alv) / (nn * mm / 2)
        E, idx, E1, U = seed_and_U(nn, sp.Float(Rv, 30), sp.Float(gv, 30))
        Eis = []
        for i in range(1, nn + 1):
            sig = {v: v for v in range(1, nn + 1)}
            sig[1], sig[i] = i, 1
            Eis.append(np.array((U(sig) * E1 * U(sig).T).evalf(20), dtype=float))
        ok_succ &= np.allclose(sum(Eis), np.eye(Eis[0].shape[0]), atol=1e-10)
        for x in itertools.permutations(range(1, nn + 1)):
            psi = np.array([math.sqrt(alv)] + [math.sqrt(bev) * np.sign(x[a - 1] - x[b - 1]) for (a, b) in E])
            succ = sum(psi @ Eis[i] @ psi for i in range(nn) if x[i] <= rr)
            worst = max(worst, abs(succ - Qv))
ok_succ &= worst < 1e-9
record(f'complete measurement and success = Q on every order, n = 3..7, every r (max error {worst:.1e})', ok_succ)


nfail = sum(1 for _, ok in RESULTS if not ok)
print(f'{len(RESULTS)} checks, {nfail} not as expected')
sys.exit(1 if nfail else 0)


==> anc/classical_dp.py <==
"""Exact classical optimum of top-r selection with q adaptive exact comparisons.

Uniform prior over strict orders. The state is the set of orders consistent with
the answers so far. value(state, q) = max(best single-label output success,
max over pairs of the answer-averaged value with q-1). This equals the optimum
over all deterministic adaptive trees, hence over randomized ones.
Compared against the blind-pick formula 1 - C(n-r, q+1)/C(n, q+1).
"""
import sys
from fractions import Fraction as F
from functools import lru_cache
from itertools import permutations, combinations
from math import comb

def run(n, qmax):
    perms = list(permutations(range(1, n + 1)))  # perms[k][i] = rank of label i
    pairs = list(combinations(range(n), 2))
    results = {}
    for r in range(1, n):
        @lru_cache(maxsize=None)
        def value(state, q):
            size = len(state)
            best = max(F(sum(1 for k in state if perms[k][a] <= r), size) for a in range(n))
            if q == 0 or best == 1:
                return best
            for (i, j) in pairs:
                lo = tuple(k for k in state if perms[k][i] < perms[k][j])
                hi = tuple(k for k in state if perms[k][i] > perms[k][j])
                if not lo or not hi:
                    continue
                v = (len(lo) * value(lo, q - 1) + len(hi) * value(hi, q - 1)) / size
                if v > best:
                    best = v
            return best
        root = tuple(range(len(perms)))
        for q in range(0, qmax + 1):
            dp = value(root, q)
            formula = F(1) if q + 1 > n else 1 - F(comb(n - r, q + 1), comb(n, q + 1))
            results[(r, q)] = (dp, formula)
        value.cache_clear()
    return results

if __name__ == "__main__":
    for n, qmax in [(4, 3), (5, 4), (6, 3)]:
        res = run(n, qmax)
        bad = [(k, v) for k, v in res.items() if v[0] != v[1]]
        print(f"n={n} q<= {qmax}: {len(res)} (r,q) cells, mismatches={len(bad)}")
        for k, v in sorted(res.items()):
            print("  r=%d q=%d dp=%s formula=%s %s" % (k[0], k[1], v[0], v[1], "OK" if v[0] == v[1] else "MISMATCH"))
        sys.stdout.flush()


==> anc/expected/check_appendix_A.txt <==
source main.tex
sha256 5e9fa8ce31e03aa7d9268d3a3458b508b0e7354b9d27465ea95e9df93c7d69c8 (expected 5e9fa8ce31e03aa7d9268d3a3458b508b0e7354b9d27465ea95e9df93c7d69c8)
[PASS] source is the expected version: holds; expected holds
[PASS] all 38 transcribed formulas occur verbatim in the source: holds; expected holds

== 1. Lemma 2 as a matrix identity
   symbolic ground truth for 66 entry types (labels 1..5 cover every type for n >= 5)
[PASS] positive control: symbolic ground truth equals brute force, n = 5, 6, 7, every r: holds; expected holds
[PASS] control of the control: a sign-flipped ground truth equals brute force: does not hold; expected fails (negative control)
[PASS] Lemma 2 holds symbolically for every n >= 5 and every r (66 entry types): holds; expected holds
[PASS] negative control: Lemma 2 with perturbed T holds symbolically: does not hold; expected fails (negative control)
[PASS] negative control: Lemma 2 with perturbed delta holds symbolically: does not hold; expected fails (negative control)
[PASS] Lemma 2 by exact enumeration of all 6 orders, n = 3, r = 1..2: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 24 orders, n = 4, r = 1..3: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 120 orders, n = 5, r = 1..4: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 720 orders, n = 6, r = 1..5: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 5040 orders, n = 7, r = 1..6: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 40320 orders, n = 8, r = 1..7: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 362880 orders, n = 9, r = 1..8: holds; expected holds
[PASS] Lemma 2 by exact enumeration of all 3628800 orders, n = 10, r = 1..9: holds; expected holds
[PASS] negative control: Lemma 2 with perturbed T by enumeration at n = 5: does not hold; expected fails (negative control)

== 2. Scalar identities in the proof of Lemma 2
[PASS] n^-1 sum_{l<=r} L_l = -pd: holds; expected holds
[PASS] n^-1 sum_{l<=r} L_l^2 = p(d^2+(r^2-1)/3): holds; expected holds
[PASS] T = nu + 2k delta = (p/m)(d^2+(r^2-1)/3): holds; expected holds
[PASS] A_l = 1 - E[s_12 s_13 | l] = 4(l-1)(n-l)/(mk): holds; expected holds
[PASS] E[sgn(l-x_j)(2Y_j-m-1)] = -2(l-1)(m-l+1)/m: holds; expected holds
[PASS] A_0 = n^-1 sum_{l<=r} A_l = 2p(r-1)(3n-2r-2)/(3mk): holds; expected holds
[PASS] rotation gives S = A_0 + mp/3: holds; expected holds
[PASS] rotation gives eta = sqrt(m)(p/3 - A_0/2): holds; expected holds
[PASS] rotation gives tau = p/3: holds; expected holds
[PASS] A_0 + mp/3 = nu - 2 delta = S: holds; expected holds
[PASS] sqrt(m)(p/3 - A_0/2) = sqrt(m) delta = eta: holds; expected holds
[PASS] rotation formulas for w^omega and b^w, n = 4..9: holds; expected holds
[PASS] A_l by enumeration with explicit w, n = 4..9, every l: holds; expected holds
[PASS] E[<y_w,phi>^2 | l] = n/3 by enumeration, n = 4..9, every l: holds; expected holds
[PASS] E[<g_w,phi><y_w,phi> | l] = -sqrt(m) A_l/2 by enumeration, n = 4..9, every l: holds; expected holds

== 3. Upper bound, A.3
[PASS] xi - S = pd(3k+2h zeta)/(3k zeta): holds; expected holds
[PASS] theta/(xi-T) = rho: holds; expected holds
[PASS] eta/(xi-S) = gamma: holds; expected holds
[PASS] Q - p = (xi-T) rho^2: holds; expected holds
[PASS] first slack block factors as (xi-T)(rho,1)^T(rho,1): holds; expected holds
[PASS] second slack block factors as (xi-S)(1,-gamma)^T(1,-gamma): holds; expected holds
[PASS] last slack block is (xi-S) gamma^2: holds; expected holds
[PASS] ||P_V e||^2 = 2/n and ||P_C e||^2 = k/n: holds; expected holds
[PASS] nQ - 2 xi - k l_C = pd/(m zeta (3k+2h zeta)) F(zeta), identically in zeta: holds; expected holds
[PASS] negative control: the same identity with a perturbed cubic coefficient: does not hold; expected fails (negative control)
[PASS] dual feasibility L >= M_1 against the enumerated M_1, n = 3..10 (smallest eigenvalue -9.1e-16): holds; expected holds
[PASS] every diagonal entry of L equals Q, n = 3..10: holds; expected holds

== 4. Root isolation, A.1, and Corollary 2
[PASS] F(1) = -3(h+k)^2 = -12(n-r-1)^2: holds; expected holds
[PASS] F(3) = (21n+6)k + h(30n+36-27h): holds; expected holds
[PASS] h = 0 gives 3nk z^2 - 6mk: holds; expected holds
[PASS] h = 0 root sqrt(2(n-1)/n): holds; expected holds
[PASS] F(k/a) = nk(k^2/a^2-1) with a = -h: holds; expected holds
[PASS] r = n-1 factorization: holds; expected holds
[PASS] r = n-1 bracket equals -n at z = 1: holds; expected holds
[PASS] r = 1 factorization: holds; expected holds
[PASS] r = 1 root solves the bracket: holds; expected holds
[PASS] nk - h^2 - 2k = 4(r-1)(n-r-1) >= 0: holds; expected holds
[PASS] k^2 - h^2 = 4(r-1)(n-r-1) >= 0, so |h| <= k: holds; expected holds
[PASS] Q_1(n,1) closed form: holds; expected holds
[PASS] Q_1(n,n/2) closed form (squares of the positive parts): holds; expected holds
[PASS] 13n^2-18n+9 - 9(n+1)^2 = 4n(n-9): holds; expected holds
[PASS] root location as stated in Theorem 3, n = 3..150, every r (numerical): holds; expected holds
[PASS] kappa > 0 and R > 0, n = 3..150, every r (numerical): holds; expected holds

== 5. Attainment, A.4
[PASS] (alpha/beta) rho^2 = mR: holds; expected holds
[PASS] alpha + N beta = 1: holds; expected holds
[PASS] V-sector trace mR/n + k m g^2/(2n) = m/n when R = 1 - k g^2/2: holds; expected holds
[PASS] sum_i E_i = I with gamma free and R = 1 - k gamma^2/2, n = 3..6 (exact): holds; expected holds
[PASS] E_i does not depend on the permutation chosen, n = 3..6 (exact): holds; expected holds
[PASS] complete measurement and success = Q on every order, n = 3..7, every r (max error 6.7e-16): holds; expected holds
65 checks, 0 not as expected


==> anc/expected/classical_dp.txt <==
n=4 q<= 3: 12 (r,q) cells, mismatches=0
  r=1 q=0 dp=1/4 formula=1/4 OK
  r=1 q=1 dp=1/2 formula=1/2 OK
  r=1 q=2 dp=3/4 formula=3/4 OK
  r=1 q=3 dp=1 formula=1 OK
  r=2 q=0 dp=1/2 formula=1/2 OK
  r=2 q=1 dp=5/6 formula=5/6 OK
  r=2 q=2 dp=1 formula=1 OK
  r=2 q=3 dp=1 formula=1 OK
  r=3 q=0 dp=3/4 formula=3/4 OK
  r=3 q=1 dp=1 formula=1 OK
  r=3 q=2 dp=1 formula=1 OK
  r=3 q=3 dp=1 formula=1 OK
n=5 q<= 4: 20 (r,q) cells, mismatches=0
  r=1 q=0 dp=1/5 formula=1/5 OK
  r=1 q=1 dp=2/5 formula=2/5 OK
  r=1 q=2 dp=3/5 formula=3/5 OK
  r=1 q=3 dp=4/5 formula=4/5 OK
  r=1 q=4 dp=1 formula=1 OK
  r=2 q=0 dp=2/5 formula=2/5 OK
  r=2 q=1 dp=7/10 formula=7/10 OK
  r=2 q=2 dp=9/10 formula=9/10 OK
  r=2 q=3 dp=1 formula=1 OK
  r=2 q=4 dp=1 formula=1 OK
  r=3 q=0 dp=3/5 formula=3/5 OK
  r=3 q=1 dp=9/10 formula=9/10 OK
  r=3 q=2 dp=1 formula=1 OK
  r=3 q=3 dp=1 formula=1 OK
  r=3 q=4 dp=1 formula=1 OK
  r=4 q=0 dp=4/5 formula=4/5 OK
  r=4 q=1 dp=1 formula=1 OK
  r=4 q=2 dp=1 formula=1 OK
  r=4 q=3 dp=1 formula=1 OK
  r=4 q=4 dp=1 formula=1 OK
n=6 q<= 3: 20 (r,q) cells, mismatches=0
  r=1 q=0 dp=1/6 formula=1/6 OK
  r=1 q=1 dp=1/3 formula=1/3 OK
  r=1 q=2 dp=1/2 formula=1/2 OK
  r=1 q=3 dp=2/3 formula=2/3 OK
  r=2 q=0 dp=1/3 formula=1/3 OK
  r=2 q=1 dp=3/5 formula=3/5 OK
  r=2 q=2 dp=4/5 formula=4/5 OK
  r=2 q=3 dp=14/15 formula=14/15 OK
  r=3 q=0 dp=1/2 formula=1/2 OK
  r=3 q=1 dp=4/5 formula=4/5 OK
  r=3 q=2 dp=19/20 formula=19/20 OK
  r=3 q=3 dp=1 formula=1 OK
  r=4 q=0 dp=2/3 formula=2/3 OK
  r=4 q=1 dp=14/15 formula=14/15 OK
  r=4 q=2 dp=1 formula=1 OK
  r=4 q=3 dp=1 formula=1 OK
  r=5 q=0 dp=5/6 formula=5/6 OK
  r=5 q=1 dp=1 formula=1 OK
  r=5 q=2 dp=1 formula=1 OK
  r=5 q=3 dp=1 formula=1 OK


==> anc/expected/oo_numbers.txt <==
Q1(7,1)=0.4163623317 s_eq=2.9145
Q1(3,1)=0.8047378541 check (1+sqrt2)/3=0.8047378541
Q1(4,1)=0.6575498306 check (9+sqrt145)/32=0.6575498306
large-u q=1 limit (3+sqrt13)/2=3.302776
n=7 table r, C1, C2, Q2, fail ratio C2/Q2
1 2/7 0.2857 3/7 0.4286 0.7166324589 2.017
2 11/21 0.5238 5/7 0.7143 0.9222141983 3.673
3 5/7 0.7143 31/35 0.8857 0.9805074412 5.863
4 6/7 0.8571 34/35 0.9714 0.9965927518 8.385
5 20/21 0.9524 1 1.0000 1.0000000000 inf
6 1 1.0000 1 1.0000 1.0000000000 inf
s_eq Q2(7,1)=5.0164
Q2(8,1)=0.6585968276 s_eq=5.2688 C2(8,1)=3/8
c bracket [7.43703431, 7.43815019] width 0.00111588
Q1(8,1)=0.3703184185 s_eq=2.9625


==> anc/expected/q1_seq_table.txt <==
n=    2  Q1(n,1)=1.000000  n*Q1=2.0000  classical q=1: 2  q=2: -
n=    3  Q1(n,1)=0.804738  n*Q1=2.4142  classical q=1: 2  q=2: 3
n=    4  Q1(n,1)=0.657550  n*Q1=2.6302  classical q=1: 2  q=2: 3
n=    5  Q1(n,1)=0.552410  n*Q1=2.7620  classical q=1: 2  q=2: 3
n=    6  Q1(n,1)=0.475130  n*Q1=2.8508  classical q=1: 2  q=2: 3
n=    7  Q1(n,1)=0.416362  n*Q1=2.9145  classical q=1: 2  q=2: 3
n=    8  Q1(n,1)=0.370318  n*Q1=2.9625  classical q=1: 2  q=2: 3
n=    9  Q1(n,1)=0.333333  n*Q1=3.0000  classical q=1: 2  q=2: 3
n=   10  Q1(n,1)=0.303003  n*Q1=3.0300  classical q=1: 2  q=2: 3
n=   20  Q1(n,1)=0.158293  n*Q1=3.1659  classical q=1: 2  q=2: 3
n=   50  Q1(n,1)=0.064958  n*Q1=3.2479  classical q=1: 2  q=2: 3
n=  100  Q1(n,1)=0.032753  n*Q1=3.2753  classical q=1: 2  q=2: 3
n= 1000  Q1(n,1)=0.003300  n*Q1=3.3000  classical q=1: 2  q=2: 3
limit (3+sqrt13)/2 = 3.3028
n=9 exact: 3*8 + sqrt(13*81-18*9+9) = 24 + 30.0 -> Q = 0.3333333333333333


==> anc/expected/q1_table.txt <==
7 1 0.416362331653 C1= 0.2857142857142857 BP1= 0.14285714285714285
7 2 0.676925677125 C1= 0.5238095238095238 BP1= 0.2857142857142857
7 3 0.831436174884 C1= 0.7142857142857143 BP1= 0.42857142857142855
7 4 0.919907063442 C1= 0.8571428571428571 BP1= 0.5714285714285714
7 5 0.970450963388 C1= 0.9523809523809523 BP1= 0.7142857142857143
7 6 1.0 C1= 1.0 BP1= 0.8571428571428571
check r=1 3 0.0
check r=1 4 0.0
check r=1 7 -5.7397e-42
check r=1 50 -1.4349e-42
Q1(4,2) vs (3+sqrt6)/6: 1.1479e-41


==> anc/expected/seq_general_r.txt <==
controls PASS
n=7
  r=1 Q1=0.41636233 s_eq=2.91454
  r=2 Q1=0.67692568 s_eq=2.78259
  r=3 Q1=0.83143617 s_eq=2.61508
  r=4 Q1=0.91990706 s_eq=2.41568
  r=5 Q1=0.97045096 s_eq=2.19527
  r=6 Q1=1.0 s_eq=2.0
n=1000
  r=1 (0.1%) Q1=0.0033000278 C1=0.002 C2=0.003 s_eq=3.30003
  r=10 (1.0%) Q1=0.032600308 C1=0.01990991 C2=0.029730452 s_eq=3.29395
  r=50 (5.0%) Q1=0.15438678 C1=0.097547548 C2=0.1427606 s_eq=3.2655
  r=100 (10.0%) Q1=0.28847557 C1=0.19009009 C2=0.27124339 s_eq=3.2265
  r=200 (20.0%) Q1=0.50376506 C1=0.36016016 C2=0.48838458 s_eq=3.1364
  r=500 (50.0%) Q1=0.8537303 C1=0.75025025 C2=0.87537538 s_eq=2.76975


==> anc/expected/seq_table3.txt <==
controls PASS
n=7
  r=1 Q1=0.41636233 s_eq=2.91454
  r=2 Q1=0.67692568 s_eq=2.78259
  r=3 Q1=0.83143617 s_eq=2.61508
  r=4 Q1=0.91990706 s_eq=2.41568
  r=5 Q1=0.97045096 s_eq=2.19527
  r=6 Q1=1.0 s_eq=2.0
n=1000
  r=1 (0.1%) Q1=0.0033000278 C1=0.002 C2=0.003 s_eq=3.30003
  r=10 (1.0%) Q1=0.032600308 C1=0.01990991 C2=0.029730452 s_eq=3.29395
  r=50 (5.0%) Q1=0.15438678 C1=0.097547548 C2=0.1427606 s_eq=3.2655
  r=100 (10.0%) Q1=0.28847557 C1=0.19009009 C2=0.27124339 s_eq=3.2265
  r=200 (20.0%) Q1=0.50376506 C1=0.36016016 C2=0.48838458 s_eq=3.1364
  r=500 (50.0%) Q1=0.8537303 C1=0.75025025 C2=0.87537538 s_eq=2.76975
n=7 r=1 s_eq=2.914536322
n=7 r=2 s_eq=2.782592091
n=7 r=3 s_eq=2.615080553
n=7 r=4 s_eq=2.415676035
n=7 r=5 s_eq=2.195272152
n=7 r=6 s_eq=2.0
n=1000 r=1 Q1=0.003300027754 C1=0.002 C2=0.003 s_eq=3.300027754
n=1000 r=10 Q1=0.03260030769 C1=0.01990990991 C2=0.02973045189 s_eq=3.293949888
n=1000 r=50 Q1=0.1543867771 C1=0.09754754755 C2=0.1427605963 s_eq=3.265498082
n=1000 r=100 Q1=0.2884755685 C1=0.1900900901 C2=0.2712433877 s_eq=3.226499554
n=1000 r=200 Q1=0.5037650642 C1=0.3601601602 C2=0.488384577 s_eq=3.13639613
n=1000 r=500 Q1=0.8537303 C1=0.7502502503 C2=0.8753753754 s_eq=2.769753218


==> anc/oo_numbers.py <==
from fractions import Fraction as F
from math import comb, sqrt
def Ccl(n,r,q):  # classical value with q comparisons = blind pick of q+1
    return 1 - F(comb(n-r,q+1), comb(n,q+1))
def Q1_min(u):
    return (3*(u-1)+sqrt(13*u*u-18*u+9))/(2*u*u)
print("Q1(7,1)=%.10f s_eq=%.4f" % (Q1_min(7), 7*Q1_min(7)))
print("Q1(3,1)=%.10f check (1+sqrt2)/3=%.10f" % (Q1_min(3),(1+sqrt(2))/3))
print("Q1(4,1)=%.10f check (9+sqrt145)/32=%.10f" % (Q1_min(4),(9+sqrt(145))/32))
print("large-u q=1 limit (3+sqrt13)/2=%.6f" % ((3+sqrt(13))/2))
Q2={1:0.716632458922009856741,2:0.9222141983,3:0.9805074412,4:0.9965927518,5:1.0,6:1.0}
print("n=7 table r, C1, C2, Q2, fail ratio C2/Q2")
for r in range(1,7):
    c1=float(Ccl(7,r,1)); c2=float(Ccl(7,r,2)); q=Q2[r]
    fr = (1-c2)/(1-q) if q<1 else float('inf')
    print(r, Ccl(7,r,1), "%.4f"%c1, Ccl(7,r,2), "%.4f"%c2, "%.10f"%q, "%.3f"%fr)
print("s_eq Q2(7,1)=%.4f" % (7*Q2[1]))
q8=0.658596827635177994029812215868214624342347725373
print("Q2(8,1)=%.10f s_eq=%.4f C2(8,1)=%s" % (q8, 8*q8, Ccl(8,1,2)))
print("c bracket [%.8f, %.8f] width %.8f" % (7.43703431, 7.43815019, 7.43815019-7.43703431))
print("Q1(8,1)=%.10f s_eq=%.4f" % (Q1_min(8), 8*Q1_min(8)))


==> anc/q1_seq_table.py <==
"""Equivalent blind-pick size n*Q_1(n,1) from the closed form, and n=7 checks."""
from math import sqrt, comb
from fractions import Fraction as F

def q1min(n):
    return (3 * (n - 1) + sqrt(13 * n * n - 18 * n + 9)) / (2 * n * n)

for n in (2, 3, 4, 5, 6, 7, 8, 9, 10, 20, 50, 100, 1000):
    print("n=%5d  Q1(n,1)=%.6f  n*Q1=%.4f  classical q=1: 2  q=2: %s" % (n, q1min(n), n * q1min(n), "3" if n >= 3 else "-"))
print("limit (3+sqrt13)/2 = %.4f" % ((3 + sqrt(13)) / 2))
# exactness at n = 9
print("n=9 exact: 3*8 + sqrt(13*81-18*9+9) =", 24, "+", sqrt(13 * 81 - 18 * 9 + 9), "-> Q =", (24 + 30) / 162)


==> anc/q1_table.py <==
"""Q_1(u,r) from the cubic of the one-query theorem, smallest positive root, mpmath."""
import mpmath as mp
from math import comb
from fractions import Fraction as F
mp.mp.dps = 40

def q1(u, r):
    if u == 2:
        return mp.mpf(1)
    n, k, h = u - 1, u - 2, u - 2 * r
    coeffs = [2 * u * h, 3 * (u * k - h * h), -4 * (2 * u - 3) * h, -6 * n * k]
    if h == 0:
        z = mp.sqrt(mp.mpf(2 * (u - 1)) / u)
    else:
        roots = mp.polyroots(coeffs, maxsteps=200, extraprec=200)
        pos = sorted(mp.re(x) for x in roots if abs(mp.im(x)) < mp.mpf(10) ** -30 and mp.re(x) > 0)
        z = pos[0]
    return mp.mpf(r) / u + mp.mpf(r * (u - r)) / (u * (u - 1)) * z

def blind(n, r, s):
    return 1 - F(comb(n - r, s), comb(n, s))

for u in (7,):
    for r in range(1, u):
        v = q1(u, r)
        print(u, r, mp.nstr(v, 12), "C1=", float(blind(u, r, 2)), "BP1=", float(blind(u, r, 1)))
# closed-form checks
for u in (3, 4, 7, 50):
    cf = (3 * (u - 1) + mp.sqrt(13 * u * u - 18 * u + 9)) / (2 * u * u)
    print("check r=1", u, mp.nstr(q1(u, 1) - cf, 5))
print("Q1(4,2) vs (3+sqrt6)/6:", mp.nstr(q1(4, 2) - (3 + mp.sqrt(6)) / 6, 5))


==> anc/seq_general_r.py <==
"""Equivalent blind-pick size s_eq(n,r) for one quantum comparison.

B(n,r,s) = 1 - Gamma(n-r+1) Gamma(n-s+1) / (Gamma(n-r-s+1) Gamma(n+1)), real s in [0, n-r+1],
strictly increasing in s. s_eq is the unique root of B(n,r,s) = Q_1(n,r), with Q_1 from the cubic of
Theorem 3 (smallest positive root). Classical one comparison gives s_eq = 2 for every r (Theorem 1).
Controls: r = 1 must give n*Q_1(n,1); classical values C_1 and C_2 must give 2 and 3 exactly.
"""
import mpmath as mp
mp.mp.dps = 40

def q1(n, r):
    if n == 2:
        return mp.mpf(1)
    m, k, h = n - 1, n - 2, n - 2 * r
    if h == 0:
        z = mp.sqrt(mp.mpf(2 * (n - 1)) / n)
    else:
        coeffs = [2 * n * h, 3 * (n * k - h * h), -4 * (2 * n - 3) * h, -6 * m * k]
        roots = mp.polyroots(coeffs, maxsteps=400, extraprec=400)
        z = min(mp.re(x) for x in roots if abs(mp.im(x)) < mp.mpf(10) ** -25 and mp.re(x) > 0)
    return mp.mpf(r) / n + mp.mpf(r * (n - r)) / (n * (n - 1)) * z

def B(n, r, s):
    s = mp.mpf(s)
    if s >= n - r + 1:
        return mp.mpf(1)
    return 1 - mp.exp(mp.loggamma(n - r + 1) + mp.loggamma(n - s + 1) - mp.loggamma(n - r - s + 1) - mp.loggamma(n + 1))

def seq(n, r, value):
    if value >= 1:
        return mp.mpf(n - r + 1)
    return mp.findroot(lambda s: B(n, r, s) - value, (mp.mpf("1e-9"), mp.mpf(n - r + 1) - mp.mpf("1e-9")), solver="bisect", tol=mp.mpf(10) ** -30)

def classical(n, r, q):
    from math import comb
    return 1 - mp.mpf(comb(n - r, q + 1)) / comb(n, q + 1)

# controls
for n in (7, 50, 1000):
    assert abs(seq(n, 1, q1(n, 1)) - n * q1(n, 1)) < mp.mpf(10) ** -20, "r=1 control"
    for r in (1, 2, 3, n // 10 or 1):
        assert abs(seq(n, r, classical(n, r, 1)) - 2) < mp.mpf(10) ** -20, "classical q=1 control"
        assert abs(seq(n, r, classical(n, r, 2)) - 3) < mp.mpf(10) ** -20, "classical q=2 control"
print("controls PASS")

print("n=7")
for r in range(1, 7):
    v = q1(7, r)
    print("  r=%d Q1=%s s_eq=%s" % (r, mp.nstr(v, 8), mp.nstr(seq(7, r, v), 6)))
print("n=1000")
for r in (1, 10, 50, 100, 200, 500):
    v = q1(1000, r)
    print("  r=%d (%.1f%%) Q1=%s C1=%s C2=%s s_eq=%s" % (r, 100 * r / 1000, mp.nstr(v, 8), mp.nstr(classical(1000, r, 1), 8), mp.nstr(classical(1000, r, 2), 8), mp.nstr(seq(1000, r, v), 6)))


==> anc/seq_table3.py <==
"""Table 3 values at n = 1000 and the s_eq column of Table 2 at n = 7, to 8 decimals."""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from seq_general_r import q1, seq, classical
import mpmath as mp
for r in range(1, 7):
    v = q1(7, r)
    print("n=7 r=%d s_eq=%s" % (r, mp.nstr(seq(7, r, v), 10)))
for r in (1, 10, 50, 100, 200, 500):
    v = q1(1000, r)
    print("n=1000 r=%d Q1=%s C1=%s C2=%s s_eq=%s" % (r, mp.nstr(v, 10), mp.nstr(classical(1000, r, 1), 10), mp.nstr(classical(1000, r, 2), 10), mp.nstr(seq(1000, r, v), 10)))

